The Winds of Cataclysmic Variables

We present an observational and theoretical review of the winds of cataclysmic variables (CVs). Specifically, we consider the related problems of the geometry, ionization state, and mass-loss rate of the winds of CVs. We present evidence of wind variability and discuss the results of studies of eclipsing CVs. Finally, we consider the properties of accretion disk wind and magnetic wind models. Some of these models predict substantial angular momentum loss, which could affect both disk structure and binary evolution.

==> mauche.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Set up some definitions:  
%
\def\nv      {{N\thinspace V}}
\def\siiv    {{Si\thinspace IV}}
\def\civ     {{C\thinspace IV}}
\def\heii    {{He\thinspace II}}
\def\pcygni  {{\hbox{P\thinspace Cygni}}}
\def\xray    {{\hbox{X-ray}}}
\def\IUE     {{\it IUE\/}}
\def\HST     {{\it HST\/}}
\def\HUT     {{\it HUT\/}}
\def\EUVE    {{\it EUVE\/}}
\def\Voyager {{\it Voyager\/}}
\def\HEAO1   {{\it HEAO\thinspace 1\/}}
\def\Einstein{{\it Einstein\/}}
\def\EXOSAT  {{\it EXOSAT\/}}
\def\ROSAT   {{\it ROSAT\/}}
%
% Use these definitions in math mode only!
%
\def\Rwd     {R_{\rm wd}}
\def\Mwd     {M_{\rm wd}}
\def\Mdot    {\mathaccent 95 M}
\def\Jdot    {\mathaccent 95 J}
\def\NH      {N_{\rm H}}
\def\NHI     {N_{\rm H\thinspace I}}
\newbox\grsign \setbox\grsign=\hbox{$>$} 
\newdimen\grdimen \grdimen=\ht\grsign
\newbox\laxbox \newbox\gaxbox
\setbox\gaxbox=\hbox{\raise.5ex\hbox{$>$}\llap
     {\lower.5ex\hbox{$\sim$}}}\ht1=\grdimen\dp1=0pt
\setbox\laxbox=\hbox{\raise.5ex\hbox{$<$}\llap
     {\lower.5ex\hbox{$\sim$}}}\ht2=\grdimen\dp2=0pt
\def\gax{\mathrel{\copy\gaxbox}}
\def\lax{\mathrel{\copy\laxbox}}
%
%  Units of various sorts
%
\def\AAA     {\thinspace \AA}
\def\microns {{\mu {\rm m}}}
\def\degrees {{^\circ}}
\def\arcsec  {\char'175}
\def\arcmin  {\char'023}
\def\ev      {{\rm  e\kern-0.10em V}}
\def\kev     {{\rm ke\kern-0.10em V}}
\def\percm   {{\rm cm^{-1}}}
\def\perscm  {{\rm cm^{-2}}}
\def\perccm  {{\rm cm^{-3}}}
\def\pers    {{\rm s^{-1}}}
\def\peryr   {{\rm yr^{-1}}}
\def\cms     {{\rm cm~\pers}}
\def\kms     {{\rm km~\pers}}
\def\ergs    {{\rm erg~\pers}}
\def\ecsa    {{\rm erg~\perscm~\pers~\AA ^{-1}}}
\def\Lsun    {{\rm L_{\odot}}}
\def\Msun    {{\rm M_{\odot}}}
%
% Misc
%
\def\eg      {{e.g.}}
\def\ie      {{i.e.}}
\def\etal    {{et~al.}}
\def\llq     {{\lq\lq}}
\def\rrq     {{\rq\rq}}
\def\eol     {\hfil\break}
\def\endpage {\vfill\supereject}
\def\Section {{\S\thinspace}}
\def\ditto   {{\vrule height2.2pt depth-2pt width0.5truein }}
%
% Journal defintions
%
\def\aj{{\refit Astron.\ J.\/}}			
\def\araa{{\refit Ann.\ Rev.\ Astron.\ Astrophys.\/}}		
\def\apj{{\refit Astrophys.\ J.\/}}			
\def\apjl{{\refit Astrophys.\ J.\ Lett.\/}}		
\def\apjs{{\refit Astrophys.\ J.\ Suppl.\/}}		
\def\ao{{\refit Appl.\ Optics}}		
\def\apss{{\refit Astrophys.\ Space Sci.\/}}		
\def\aap{{\refit Astron.\ Astrophys.\/}}		
\def\aapr{{\refit A\&A~Rev.}}		
\def\aaps{{\refit A\&AS}}		
\def\azh{{\refit AZh}}			
\def\baas{{\refit Bull.\ Amer.\ Astron.\ Soc.\/}}		
\def\jrasc{{\refit JRASC}}		
\def\memras{{\refit MmRAS}}		
\def\mnras{{\refit Mon.\ Not.\ Roy.\ Astron.\ Soc.\/}}		
\def\nature{{\refit Nature\/}}		
\def\pasj{{\refit Publ.\ Astron.\ Soc.\ Japan\/}}		
\def\pasp{{\refit Publ.\ Astron.\ Soc.\ Pacific\/}}		
\def\pra{{\refit Phys.\ Rev.\ A}}		
\def\prb{{\refit Phys.\ Rev.\ B}}		
\def\prc{{\refit Phys.\ Rev.\ C}}		
\def\prd{{\refit Phys.\ Rev.\ D}}		
\def\prl{{\refit Phys.\ Rev.\ Lett}}	
\def\qjras{{\refit QJRAS}}		
\def\skytel{{\refit S\&T}}		
\def\solphys{{\refit Solar~Phys.}}	
\def\sovast{{\refit Soviet~Ast.}}	
\def\ssr{{\refit Space Sci.\ Rev.\/}}	
\def\zap{{\refit ZAp}}			
\let\astap=\aap
\let\apjlett=\apjl
\let\apjsupp=\apjs

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
